Estimation of first-order sensitivity indices based on symmetric reflected Vietoris-Rips complexes areas

In this paper we estimate the first-order sensitivity index of random variables within a model by reconstructing the embedding manifold of a two-dimensional cloud point. The model assumed has p predictors and a continuous outcome Y . Our method gauges the manifold through a Vietoris-Rips complex with a fixed radius for each variable. With this object, and using the area and its symmetric reflection, we can estimate an index of relevance for each predictor. The index reveals the geometric nature of the data points. Also, given the method used, we can decide whether a pair of non-correlated random variables have some structural pattern in their interaction.

==> examples-topsa.R <==

# g-function ----------------------------------------------------------------
gfunc <- function(xx, a = (c(1:length(xx)) - 1) / 2)
{
  new1 <- abs(4 * xx - 2) + a
  new2 <- 1 + a
  prod <- prod(new1 / new2)

  y <- prod
  return(y)
}

library(topsa)

a <- c(0, 1, 4.5, 99)
Xdat <- matrix(runif(500*4),ncol = 4)

theorVal <-
  (1 / (3 * (1 + a) ^ 2)) / (-1 + prod(1 + 1 / (3 * (1 + a) ^ 2)))

Ydat<-apply(Xdat, 1, gfunc)

plot(Xdat[,1],Ydat)
plot(Xdat[,2],Ydat)
plot(Xdat[,3],Ydat)
plot(Xdat[,4],Ydat)


barcode_gfunc <- barcode_plotter(Ydat = Ydat, Xdat = Xdat,maxscale = 0.25, mc.cores = 4)
barcode_gfunc
ggplot2::ggsave(filename = "~/Dropbox/Apps/Overleaf/03_Symmetric_Reflection/barcode_gfunc.pdf",
                scale = 1.5,
                useDingbats = FALSE)


topsa_gfunc <-
  topsa(
    Ydat = Ydat,
    Xdat = Xdat,
    threshold.radius = c(0.05, 0.05, 0.05, 0.05),
    method = "VR",
    mc.cores = 4
  )
topsa:::plot_sym_reflection(topsa_gfunc)
ggplot2::ggsave(filename = "~/Dropbox/Apps/Overleaf/03_Symmetric_Reflection/topsa_gfunc.pdf",
                scale = 1.5,
                useDingbats = FALSE)


# Ishigami ----------------------------------------------------------------

ishigami.fun <- function(X) {
 A <- 7
 B <- 0.1
 sin(X[, 1]) + A * sin(X[, 2])^2 + B * X[, 3]^4 * sin(X[, 1])
 }

 Xdat <- matrix(runif(3*1000, -pi, pi), ncol = 3)
 Ydat <- ishigami.fun(Xdat)
 barcode_ishigami <- barcode_plotter(Ydat = Ydat, Xdat = Xdat,maxscale = 0.25)
 barcode_ishigami
 ggplot2::ggsave(filename = "~/Dropbox/Apps/Overleaf/03_Symmetric_Reflection/barcode_ishigami.pdf",
                 scale = 1.5,
                 useDingbats = FALSE)

 topsa_ishigami <- topsa(Ydat , Xdat,method = "VR", threshold.radius = c(0.05, 0.02, 0.05), mc.cores = 3)
 ggplot2::ggsave(filename = "~/Dropbox/Apps/Overleaf/03_Symmetric_Reflection/topsa_ishigami.pdf",
                 scale = 1.5,
                 useDingbats = FALSE)


print_topsa(topsa_ishigami)
plot_topsa(topsa_ishigami)
topsa:::plot_sym_reflection(topsa_ishigami)

